Investigating chemical variations between interstellar gas clouds in the Solar neighbourhood

The interstellar medium (ISM) is a fundamental component of the Milky Way. Studying its chemical composition and the level of its chemical diversity gives us insight into the evolution of the Milky Way and the role of gas in the Galactic environment. In this paper, we use a novel simulation technique to model the distribution of total hydrogen between gas components, and therefore derive new constraints on the dust depletion and metallicity. We study individual gas components along the lines of sight towards eight bright O/B stars within 1.1 kpc of the Sun using high-resolution HST/STIS absorption spectra (R sim 114 000). We measure the level of dust depletion for these individual components and find components with higher levels of dust depletion compared to Milky Way sightlines in the literature. We find large ranges in the level of dust depletion among components along lines of sight, up to 1.19 dex. Although it is not possible to directly measure the metallicity of individual components due to the saturated and damped Ly-alpha line, we investigate possible metallicity ranges for individual gas components by exploring many different distributions of the total hydrogen gas between components. We select possible combinations of these gas fractions which produce the minimum metallicity difference between components, and for these cases we determine individual metallicities to accuracies that range between sim 0.1 to 0.4 dex. This work shows that full line-of-sight analyses wash out the level of diversity along lines of sight, and that component-by-component studies give a more in-depth understanding of the chemical intricacies of the interstellar medium.

==> pdflatex_execute.sh <==
 pdflatex AandA_MilkyWay.tex
 bibtex AandA_MilkyWay
 pdflatex AandA_MilkyWay.tex
